Remote Identification Trajectory Coverage in Urban Air Mobility Applications

As Urban Air Mobility (UAM) and Advanced Air Mobility (AAM) continue to mature, a safety-critical system that will need to be implemented in tandem is Remote Identification (Remote ID) for uncrewed aircraft systems (UAS). To ensure successful and efficient deployment (e.g., maximal surveillance of UAS trajectories), as well as to better understand secondary impacts (e.g., consumer privacy risks in collecting real-time UAS trajectory information), the coverage of broadcast-receive Remote ID architectures needs to be characterized. Motivated by this need, we examine theoretical and empirical trajectory coverage of several common Remote ID technologies (e.g., Bluetooth, Wi-Fi) deployed for urban package delivery missions, a commonly-cited use case for UAM and AAM. We derive methods to explicitly compute expected coverage proportions under idealized geometries, as well as conduct case studies with realistic city geographies and UAS path planning algorithms. An example of results include approximate magnitudes of Remote ID receivers needed (approximately 500-5000 receivers needed to achieve 50-95\% coverage for Bluetooth Legacy, and approximately 10-40 receivers needed for the same coverage range for Wi-Fi NAN/Beacon, assuming a cruise altitude of 200 feet) to achieve specific trajectory coverage proportions for San Francisco, California. Our analyses, combined with complementary works related to Remote ID bandwidth and deployment topologies, can help guide municipal authorities and AAM stakeholders in future Remote ID system deployments and upkeep.

==> ridcov_atm2023/hh/Matlab-Code/Rid_Midpoint_dist.m <==
clear all;
% close all;
clc;

%%
number_of_chords = 5000;
global x0 y0 r R1 R2
[x0, y0, r] = deal(0,0, 0.5);
[R1, R2] = deal(1, 0.5);
color1 = '#77AC30'; % Green
color2 = '#EDB120'; % Yellow
color3 = '#0088FF'; % Blue

figure(16);clf;
set(gcf,'Position',[0 0 1000 500]);

%% subplot
subplot(1,2,1);
hold on; box on;

P_val_2 = [];
x_col = []; y_col = [];
chord_x = [];
chord_y = [];
chord_x_x = [];
chord_y_x = [];
for i = 1 : number_of_chords
    angles = 2 * pi * [rand(), rand()];
    chord = [cos(angles(1)), cos(angles(2)); sin(angles(1)), sin(angles(2))];
    chord_x = [chord_x; chord(1,:)];
    chord_y = [chord_y; chord(2,:)];
    if norm(chord(:, 1) - chord(:, 2)) > sqrt(3)
        [x_1,y_1] = deal(cos(angles(1)),sin(angles(1)));
        [x_2,y_2] = deal(cos(angles(2)),sin(angles(2)));
        k = @(x_1,y_1,x_2,y_2) (y_2-y_1)/(x_2-x_1);
        k_val = k(x_1,y_1,x_2,y_2);
        b = @(x_1,y_1,x_2,y_2) (x_2*y_1 - x_1*y_2)/(x_2- x_1);
        b_val = b(x_1,y_1,x_2,y_2);
        [xout,yout] = linecirc(k_val,b_val,0,0,1/2);
        I_val = norm(([xout(1),yout(1)]-[xout(2),yout(2)]));
        L_val = norm(([x_1,y_1]-[x_2,y_2]));
        chord_x_x = [chord_x_x; chord(1,:)];
        chord_y_x = [chord_y_x; chord(2,:)];
    end
end

for i = 1 : length(chord_x_x)
    x = mean(chord_x_x(i,:));
    y = mean(chord_y_x(i,:));
    h3 = plot(x, y, '.', 'color', color2, 'Markersize',5);
end
h1 = circle(x0, y0, R1,'black','--');
hline1 = line(NaN,NaN,'LineWidth',2,'LineStyle','--','Color','black');
h2 = circle(x0, y0, R2,'black','-');
hline2 = line(NaN,NaN,'LineWidth',2,'LineStyle','-','Color','black');
xlabel('$x$','interpreter','latex'); 
ylabel('$y$','interpreter','latex'); 
set(gca,'TickLabelInterpreter','latex')
xlim([-1.1,1.1]);ylim([-1.1,1.1]);
axis equal
title('$(a)$','interpreter','latex');
set(gca,'FontSize',32)


%%
subplot(1,2,2);
hold on; box on;
P_val_2 = [];
x_col = []; y_col = [];
chord_x = [];
chord_y = [];
chord_x_x = [];
chord_y_x = [];
for i = 1 : number_of_chords
    radius = sqrt(rand());
    angle = 2 * pi * rand();
    midpoint = radius * [cos(angle), sin(angle)];
    chord = chord_from_midpoint(midpoint, 1);
    chord_x = [chord_x; chord(1,:)];
    chord_y = [chord_y; chord(2,:)];
    if radius < (1 / 2)
        [x_1,y_1] = deal(chord(1,1),chord(2,1));
        [x_2,y_2] = deal(chord(1,2),chord(2,2));
        k = @(x_1,y_1,x_2,y_2) (y_2-y_1)/(x_2-x_1);
        k_val = k(x_1,y_1,x_2,y_2);
        b = @(x_1,y_1,x_2,y_2) (x_2*y_1 - x_1*y_2)/(x_2- x_1);
        b_val = b(x_1,y_1,x_2,y_2);
        [xout,yout] = linecirc(k_val,b_val,0,0,1/2);
        I_val = norm(([xout(1),yout(1)]-[xout(2),yout(2)]));
        L_val = norm(([x_1,y_1]-[x_2,y_2]));
        P_val_2 = [P_val_2, I_val / L_val];
        x_col = [x_col;xout];
        y_col = [y_col;yout];
        chord_x_x = [chord_x_x; chord(1,:)];
        chord_y_x = [chord_y_x; chord(2,:)];
    end
end


for i = 1 : length(chord_x_x)
    x = mean(chord_x_x(i,:));
    y = mean(chord_y_x(i,:));
    R_dis(i) = norm([x,y]);
    h3 = plot(x, y, '.', 'color', color2, 'Markersize',5);
end
h1 = circle(x0, y0, R1,'black','--');
hline1 = line(NaN,NaN,'LineWidth',2,'LineStyle','--','Color','black');
h2 = circle(x0, y0, R2,'black','-');
hline2 = line(NaN,NaN,'LineWidth',2,'LineStyle','-','Color','black');
xlabel('$x$','interpreter','latex'); 
ylabel('$y$','interpreter','latex'); 
set(gca,'TickLabelInterpreter','latex')
xlim([-1.1,1.1]);ylim([-1.1,1.1]);
axis equal
title('$(b)$','interpreter','latex');
set(gca,'FontSize',32)




%% Function
function h1 = circle(x,y,r,color,linestyle)
% Plot circle
h1 = rectangle('Position',[x-r,y-r,2*r,2*r],'Curvature',[1,1],'linewidth',1, 'EdgeColor',color,'LineStyle',linestyle);axis equal;
end

function chord = chord_from_midpoint(midpoint, radius)
    base_angle = acos(midpoint * [1, 0]' / norm(midpoint)); % ab = |a||b|cos(theta)
    if sign(midpoint(2)) < 0
        base_angle = 2 * pi - base_angle;
    end
    chord_angle = acos(norm(midpoint) / radius);
    a_angle = base_angle + chord_angle;
    b_angle = base_angle - chord_angle;
    chord = [cos(a_angle), cos(b_angle); sin(a_angle), sin(b_angle)];
end


==> ridcov_atm2023/hh/Matlab-Code/Rid_Midpoint_dist_insquare.m <==
clear all;close all;clc;

%%
figure(16);clf;
set(gca, 'LooseInset', [0,0,0,0]);
set(gcf,'Position',[0 0 2000 800]);
number_of_chords = 10000;
color1 = '#77AC30'; % Green
color2 = '#EDB120'; % Yellow
color3 = '#0088FF'; % Blue

%% subplot
subplot(1,3,1);
hold on; box on;
[wid, len] = deal(2,2);
[x0, y0, r] = deal(0,0, 0.5);
[R1, R2] = deal(1, 0.5);

P_val_2 = [];
x_col = []; y_col = [];
chord_x = [];
chord_y = [];
chord_x_x = [];
chord_y_x = [];
for i = 1 : number_of_chords
    angles = 2 * pi * [rand(), rand()];
    chord = [R1*cos(angles(1)), R1*cos(angles(2)); R1*sin(angles(1)), R1*sin(angles(2))];
    chord_x = [chord_x; chord(1,:)];
    chord_y = [chord_y; chord(2,:)];
    if norm(chord(:, 1) - chord(:, 2)) > sqrt(3)
        [x_1,y_1] = deal(R1*cos(angles(1)),R1*sin(angles(1)));
        [x_2,y_2] = deal(R1*cos(angles(2)),R1*sin(angles(2)));
        k = @(x_1,y_1,x_2,y_2) (y_2-y_1)/(x_2-x_1);
        k_val = k(x_1,y_1,x_2,y_2);
        b = @(x_1,y_1,x_2,y_2) (x_2*y_1 - x_1*y_2)/(x_2- x_1);
        b_val = b(x_1,y_1,x_2,y_2);
        [xout,yout] = linecirc(k_val,b_val,0,0,1/2);
        I_val = norm(([xout(1),yout(1)]-[xout(2),yout(2)]));
        L_val = norm(([x_1,y_1]-[x_2,y_2]));
        chord_x_x = [chord_x_x; chord(1,:)];
        chord_y_x = [chord_y_x; chord(2,:)];
    end
end

for i = 1 : length(chord_x_x)
    x = mean(chord_x_x(i,:));
    y = mean(chord_y_x(i,:));
    h3 = plot(x, y, '.', 'color', color2, 'Markersize',5);
end
squ(x0-wid/2, y0-len/2, wid, len, 'black','--',1);
circle(x0, y0, 0.5,'blue','-',4);
circle(x0, y0, 1,'red','--',4);
circle(x0, y0, sqrt(2),'black','--',1);

xlabel('$x$','interpreter','latex'); 
ylabel('$y$','interpreter','latex'); 
set(gca,'TickLabelInterpreter','latex')
xlim([-1.5,1.5]);ylim([-1.5,1.5]);
% axis equal
title('$(a)$','interpreter','latex');
set(gca,'FontSize',24)


%%
subplot(1,3,2);
hold on; box on;

[wid, len] = deal(2,2);
[x0, y0, r] = deal(0,0, 0.5);
[R1, R2] = deal(1, 0.5);

dis_squ = [];
intersect_time = 0;

P_val_3 = [];
x_col = []; y_col = [];
chord_x = [];
chord_y = [];
chord_x_x = [];
chord_y_x = [];
chord_x = [];
chord_y = [];
chord_x_x = [];
chord_y_x = [];

for i = 1 : number_of_chords
    point1 = gen_pint;
    point2 = gen_pint;
    dis_squ = [dis_squ, norm((point2-point1))];
    chord_x = [chord_x; [point1(1),point2(1)]];
    chord_y = [chord_y; [point1(2),point2(2)]];
    % Compute the proportion
    [x_1,y_1] = deal(point1(1),point1(2));
    [x_2,y_2] = deal(point2(1),point2(2));
    k = @(x_1,y_1,x_2,y_2) (y_2-y_1)/(x_2-x_1);
    k_val = k(x_1,y_1,x_2,y_2);
    b = @(x_1,y_1,x_2,y_2) (x_2*y_1 - x_1*y_2)/(x_2- x_1);
    b_val = b(x_1,y_1,x_2,y_2);
    [xout,yout] = linecirc(k_val,b_val,0,0,1/2);
    if ~isnan(xout(1)) || ~isnan(xout(2))
        I_val = norm(([xout(1),yout(1)]-[xout(2),yout(2)]));
        L_val = norm(([x_1,y_1]-[x_2,y_2]));
        P_val_3 = [P_val_3, I_val / L_val];
        x_col = [x_col;xout];
        y_col = [y_col;yout];
        intersect_time = intersect_time + 1;
        chord_x_x = [chord_x_x; [point1(1),point2(1)]];
        chord_y_x = [chord_y_x; [point1(2),point2(2)]];
    end
    %%%%%
end

for i = 1 : length(chord_x_x)
    x = mean(chord_x_x(i,:));
    y = mean(chord_y_x(i,:));
    h3 = plot(x, y, '.', 'color', color2, 'Markersize',5);
end
% Distance from a single on a square to the center
circle(x0, y0, 1,'black','--',1);
squ(x0-wid/2, y0-len/2, wid, len, 'red','--',4);
circle(x0, y0, 0.5,'blue','-',4);
circle(x0, y0, sqrt(2),'black','--',1);

xlabel('$x$','interpreter','latex'); 
ylabel('$y$','interpreter','latex'); 
set(gca,'TickLabelInterpreter','latex')
set(gca,'FontSize',24)
xlim([-1.5,1.5]);ylim([-1.5,1.5]);
title('$(b)$','interpreter','latex');


%% subplot
subplot(1,3,3);
hold on; box on;
hold on; box on;
P_val_2 = [];
x_col = []; y_col = [];
chord_x = [];
chord_y = [];
chord_x_x = [];
chord_y_x = [];
for i = 1 : number_of_chords
    radius = sqrt(rand());
    angle = 2 * pi * rand();
    midpoint = radius * [cos(angle), sin(angle)];
    chord = chord_from_midpoint(midpoint, 1);
    chord_x = [chord_x; chord(1,:)];
    chord_y = [chord_y; chord(2,:)];
    if radius < (1 / 2)
        [x_1,y_1] = deal(chord(1,1),chord(2,1));
        [x_2,y_2] = deal(chord(1,2),chord(2,2));
        k = @(x_1,y_1,x_2,y_2) (y_2-y_1)/(x_2-x_1);
        k_val = k(x_1,y_1,x_2,y_2);
        b = @(x_1,y_1,x_2,y_2) (x_2*y_1 - x_1*y_2)/(x_2- x_1);
        b_val = b(x_1,y_1,x_2,y_2);
        [xout,yout] = linecirc(k_val,b_val,0,0,1/2);
        I_val = norm(([xout(1),yout(1)]-[xout(2),yout(2)]));
        L_val = norm(([x_1,y_1]-[x_2,y_2]));
        P_val_2 = [P_val_2, I_val / L_val];
        x_col = [x_col;xout];
        y_col = [y_col;yout];
        chord_x_x = [chord_x_x; chord(1,:)];
        chord_y_x = [chord_y_x; chord(2,:)];
    end
end


for i = 1 : length(chord_x_x)
    x = mean(chord_x_x(i,:));
    y = mean(chord_y_x(i,:));
    R_dis(i) = norm([x,y]);
    h3 = plot(x, y, '.', 'color', color2, 'Markersize',5);
end

circle(x0, y0, 1,'black','--',1);
squ(x0-wid/2, y0-len/2, wid, len, 'black','--',1);
circle(x0, y0, 0.5,'blue','-',4);
circle(x0, y0, sqrt(2),'red','--',4);

xlabel('$x$','interpreter','latex'); 
ylabel('$y$','interpreter','latex'); 
set(gca,'TickLabelInterpreter','latex')
xlim([-1.5,1.5]);ylim([-1.5,1.5]);
% axis equal
title('$(c)$','interpreter','latex');
set(gca,'FontSize',24)



%% Function
function h1 = circle(x,y,r,color,linestyle,linewidth)
% Plot circle
h1 = rectangle('Position',[x-r,y-r,2*r,2*r],'Curvature',[1,1],'linewidth',linewidth, 'EdgeColor',color,'LineStyle',linestyle);axis equal;
end


function pin = gen_pint
    pin = zeros(1,2);
    val_1 = -1 + 2.*rand();
    pos = int32(randi([1, 2], 1));
    pin(pos) = val_1;
    val_2 = int32(randi([0, 1], 1));
    val_2(val_2==0) = -1;
    pin(pin==0) = val_2;
end


function chord = chord_from_midpoint(midpoint, radius)
    base_angle = acos(midpoint * [1, 0]' / norm(midpoint)); % ab = |a||b|cos(theta)
    if sign(midpoint(2)) < 0
        base_angle = 2 * pi - base_angle;
    end
    chord_angle = acos(norm(midpoint) / radius);
    a_angle = base_angle + chord_angle;
    b_angle = base_angle - chord_angle;
    chord = [cos(a_angle), cos(b_angle); sin(a_angle), sin(b_angle)];
end


function h1 = squ(x,y,wid,len,color,linestyle,linewidth)
% Plot square
h1 = rectangle('Position',[x,y,len,wid],'linewidth',linewidth, 'EdgeColor',color,'LineStyle',linestyle);axis equal;
end


==> ridcov_atm2023/hh/Matlab-Code/Rid_case1_alpha0.m <==
function Rid_case1_alpha0(fig_id)
% clear all;
% close all;clc;

%%
number_of_chords = 1000;
global x0 y0 r R1 R2
[x0, y0, r] = deal(0,0, 0.5);
[R1, R2] = deal(1, 0.5);
color1 = '#77AC30'; % Green
color2 = '#EDB120'; % Yellow
color3 = '#0088FF'; % Blue

%%
figure(fig_id);
% clf;
subplot(1,2,2);
hold on; box on;
% set(gcf,'Position',[0 0 1000 1000]);

P_val = [];
x_col = []; y_col = [];
chord_col = [];
for i = 1 : number_of_chords
    angle = 2 * pi * rand();
    chord = [1, cos(angle); 0, sin(angle)];
    if norm(chord(:, 1) - chord(:, 2)) > sqrt(3)
        % Compute the proportion
        [x_1,y_1] = deal(1,0);
        [x_2,y_2] = deal(cos(angle),sin(angle));
        k = @(x_1,y_1,x_2,y_2) (y_2-y_1)/(x_2-x_1);
        k_val = k(x_1,y_1,x_2,y_2);
        b = @(x_1,y_1,x_2,y_2) (x_2*y_1 - x_1*y_2)/(x_2- x_1);
        b_val = b(x_1,y_1,x_2,y_2);
        [xout,yout] = linecirc(k_val,b_val,0,0,1/2);
        I_val = norm(([xout(1),yout(1)]-[xout(2),yout(2)]));
        L_val = norm(([x_1,y_1]-[x_2,y_2]));
        P_val = [P_val, I_val / L_val];
        x_col = [x_col;xout];
        y_col = [y_col;yout];
        chord_col = [chord_col; chord];
        %%%%%
        h3 = plot(chord(1, :), chord(2, :), 'color', color1, 'linewidth',1);
    else
        plot(chord(1, :), chord(2, :), 'color', color3, 'linewidth',1);
    end
end

for i = 1:length(x_col)
    xout = x_col(i,:);
    yout = y_col(i,:);
    h4 = plot([xout(1),xout(2)], [yout(1),yout(2)], 'color', color2, 'linewidth',1);
end

h1 = circle(x0, y0, R1,'black','--');
h2 = circle(x0, y0, R2,'black','-');

hlinee = line(NaN,NaN,'LineWidth',2,'LineStyle','--','Color','black');
hlined = line(NaN,NaN,'LineWidth',2,'LineStyle','-','Color','black');
hline1 = line(NaN,NaN,'LineWidth',2,'LineStyle','-','Color',color1);
hline2 = line(NaN,NaN,'LineWidth',2,'LineStyle','-','Color',color2);
hline3 = line(NaN,NaN,'LineWidth',2,'LineStyle','-','Color',color3);


xlabel('$x$','interpreter','latex'); 
ylabel('$y$','interpreter','latex'); 
set(gca,'TickLabelInterpreter','latex')

pA = plot(1,0,'r.','markersize',35);
text(1+0.02,0,'$A$','interpreter','latex','FontSize',24);

xlim([-1.1,1.1]);ylim([-1.1,1.1]);
% axis equal

title('$(b)$','interpreter','latex');

set(gca,'FontSize',32)
legend([hline1,hline2,hline3,pA],{'$L$','$L_p$','No coverage','Point $A$'},'location','southoutside','fontsize',34,'interpreter','latex','NumColumns',2)

set(gca,'YTick',[-1:0.5:1])
set(gca,'xTickLabel',num2str(get(gca,'xTick')','%.2f'))
set(gca,'yTickLabel',num2str(get(gca,'yTick')','%.2f'))


%% Function
function h1 = circle(x,y,r,color,linestyle)
% Plot circle
h1 = rectangle('Position',[x-r,y-r,2*r,2*r],'Curvature',[1,1],'linewidth',3, 'EdgeColor',color,'LineStyle',linestyle);axis equal;
end

end

==> ridcov_atm2023/hh/Matlab-Code/Rid_case1_comp.m <==
clear all;
close all;
clc
rng(88);

%% Case 1: Uniform O/D
% R1: Coverage circle radius
% R2: Sensor circle radius
% R1_all: R1 value set
% R2_all: R2 value set
% number_of_chords: Monte-Carlo sample times
% k: scope
% b: intercept
% sol_case1: Analytical result of proportion expectation of case 1
% P_case_1: Monte-Carlo value of proportion value of case 1
% sim_mean_case1: Mean of Monte-Carlo samples of case 1
% sim_var_case1: Standard deviation of Monte-Carlo samples of case 1

%%
R1_all           = [0.5,1,1.5,2,2.5]; 
% R1_all           = 1:0.2:2;
% R1_all           = 1;
number_of_chords = 10000;
k                = @(x_1,y_1,x_2,y_2) (y_2-y_1)/(x_2-x_1);
b                = @(x_1,y_1,x_2,y_2) (x_2*y_1 - x_1*y_2)/(x_2- x_1);

%%
figure(10); 
clf;
set(gcf,'Position',[0 0 1000 500]);
hold on;

for i_R1 = 1:length(R1_all)

    R1             = R1_all(i_R1);
%     R2_all         = linspace(R1/2,R1,10);
    R2_all         = linspace(R1/5,R1,5);

    sim_mean_case1 = [];
    sim_var_case1  = [];
    sol_case1      = [];

    for i_R2 = 1:length(R2_all)
        R2        = R2_all(i_R2);
        R_2       = R2;
        P_case_1  = [];

        % Analytical
        fun_cx5   = @(x) (1./(4.*asin(R2./R1))).*sqrt( ...
            (2.*R2.^2-R1.^2.*(1+cos(x)))./ ...
            (2.*R1.^2-R1.^2.*(1+cos(x))) ...
            );
        [int_min, int_max] = deal(pi-2.*asin(R2./R1),pi+2.*asin(R2./R1));
        sol_case1 = [sol_case1, double((4.*asin(R2./R1)./(2.*pi))*integral(fun_cx5,int_min,int_max))];
        

        % Monte-Carlo Sampling
        for i_kk = 1 : number_of_chords
            % angles   = 2 * pi * [0, rand()];
            angles   = 2 * pi * [rand(), rand()];
            chord    = [R1*cos(angles(1)), R1*cos(angles(2)); R1*sin(angles(1)), R1*sin(angles(2))];
            midpoint = [R1*(cos(angles(1))+cos(angles(2)))/2,R1*(sin(angles(1))+sin(angles(2)))/2];
            % if norm(chord(:, 1) - chord(:, 2)) > ((2*sqrt(R1^2-R2^2)))
            if norm(midpoint) < R_2
                % Compute the proportion
                [x_1,y_1]   = deal(chord(1,1),chord(2,1));
                [x_2,y_2]   = deal(chord(1,2),chord(2,2));
                k_val       = k(x_1,y_1,x_2,y_2);
                b_val       = b(x_1,y_1,x_2,y_2);
                [xout,yout] = linecirc(k_val,b_val,0,0,R_2);
                I_val       = norm(([xout(1),yout(1)]-[xout(2),yout(2)]));
                L_val       = norm(([x_1,y_1]-[x_2,y_2]));
                P_case_1    = [P_case_1 , I_val / L_val];
                %%%%%
            else
                P_case_1    = [P_case_1 , 0];
            end
        end

        sim_mean_case1 = [sim_mean_case1, mean(P_case_1)];
        sim_var_case1  = [sim_var_case1, std(P_case_1)];

    end

    h1 = plot(R2_all,sol_case1,'ko-','MarkerSize',14,'LineWidth',2);
    h2 = plot(R2_all,sim_mean_case1,'r.--','MarkerSize',16,'LineWidth',2);
    err = 0.08*normalize(sim_var_case1);
    h3 = errorbar(R2_all,sim_mean_case1,err,'r','LineStyle','none','LineWidth',1.5);
    
    %
    set(gca,'TickLabelInterpreter','latex');
    % xlabel('$R_d\in[0.1, R_1]$','interpreter','latex');
    xlabel('$R_c$','interpreter','latex');
    ylabel('$E[P_{UDE}]$','interpreter','latex');
    legend([h1,h2,h3],{'Eqn.$(4)$','Monte Carlo','$\pm 1\sigma$'},'location','southeast','fontsize',22,'interpreter','latex')
    
    
    % grid on;
    box on;
    % str1  = ['Case 1: $R_e\in$[',num2str(min(R1_all)),',',num2str(max(R1_all)),']'];
    % str1  = ['Case 1'];
    % title(str1,'interpreter','latex','FontSize',16);
    xlim([0,1.2*max(R2_all)]); ylim([-.1,1.15])
    set(gca,'YTick',[0:0.5:1])
    set(gca,'xTickLabel',num2str(get(gca,'xTick')','%.2f'))
    set(gca,'yTickLabel',num2str(get(gca,'yTick')','%.2f'))
    set(gca,'FontSize',28); 
end

==> ridcov_atm2023/hh/Matlab-Code/Rid_case1and2_comp.m <==
clear all;
close all;
% clc
rng(88);

%%
R1_all           = [0.5,1,1.5,2,2.5]; 

%%
figure(12); 
clf;
set(gcf,'Position',[0 0 1000 500]);
hold on;

for i_R1 = 1:length(R1_all)

    R1             = R1_all(i_R1);
%     R2_all         = linspace(R1/2,R1,10);
    R2_all         = linspace(R1/5,R1,5);

    sim_mean_case1 = [];
    sim_var_case1  = [];
    sol_case1      = [];
    sol_case2      = [];

    for i_R2 = 1:length(R2_all)
        R2        = R2_all(i_R2);
        R_2       = R2;
        P_case_1  = [];
        P_case_2  = [];

        % Analytical: Case 1
        fun_cx5   = @(x) (1./(4.*asin(R2./R1))).*sqrt( ...
            (2.*R2.^2-R1.^2.*(1+cos(x)))./ ...
            (2.*R1.^2-R1.^2.*(1+cos(x))) ...
            );
        [int_min, int_max] = deal(pi-2.*asin(R2./R1),pi+2.*asin(R2./R1));
        sol_case1 = [sol_case1, double((4.*asin(R2./R1)./(2.*pi))*integral(fun_cx5,int_min,int_max))];
        

        % Analytical: Case 2
        fun_cx6 = @(x) sqrt((R2.^2-x.^2)./(R1.^2-x.^2)).*2.*x./(R1.^2); % Original formulation
        sol_case2 = [sol_case2, double(integral(fun_cx6,0,R2))];


    end

    h1 = plot(R2_all,sol_case1,'ko-','MarkerSize',16,'LineWidth',1);
    h2 = plot(R2_all,sol_case2,'r.--','MarkerSize',20,'LineWidth',1);
   
    %
    set(gca,'FontSize',16); 
    set(gca,'TickLabelInterpreter','latex');
    % xlabel('$R_d\in[0.1, R_1]$','interpreter','latex');
    xlabel('$R_d$','interpreter','latex');
    ylabel('$E[P]$','interpreter','latex');
    legend([h1,h2],{'Analytical: Case 1','Analytical: Case 2'},'location','southeast','fontsize',22,'interpreter','latex')

    
    % grid on;
    box on;
    % str1  = ['Case 1: $R_e\in$[',num2str(min(R1_all)),',',num2str(max(R1_all)),']'];
    % str1  = ['Case Comparison'];
    % title(str1,'interpreter','latex','FontSize',16);
    xlim([0,1.2*max(R2_all)]); ylim([-.1,1.15])
    set(gca,'YTick',[0:0.5:1])
    set(gca,'xTickLabel',num2str(get(gca,'xTick')','%.2f'))
    set(gca,'yTickLabel',num2str(get(gca,'yTick')','%.2f'))
    set(gca,'FontSize',20); 
end

==> ridcov_atm2023/hh/Matlab-Code/Rid_case2_comp.m <==
clear all;
% close all;
% clc
rng(88);

%% Case 2: Uniform Midpoints
% R1: Coverage circle radius
% R2: Sensor circle radius
% R1_all: R1 value set
% R2_all: R2 value set
% number_of_chords: Monte-Carlo sample times
% k: slope
% b: intercept
% sol_case2: Analytical result of proportion expectation of case 2
% P_case_2: Monte-Carlo value of proportion value of case 2
% sim_mean_case2: Mean of Monte-Carlo samples of case 2
% sim_var_case2: Standard deviation of Monte-Carlo samples of case 2


%%
R1_all           = [0.5,1,1.5,2,2.5]; 
number_of_chords = 10000;
k                = @(x_1,y_1,x_2,y_2) (y_2-y_1)/(x_2-x_1);
b                = @(x_1,y_1,x_2,y_2) (x_2*y_1 - x_1*y_2)/(x_2- x_1);

%%
figure(11); 
clf;
set(gcf,'Position',[0 0 1000 500]);
hold on;

for i_R1 = 1:length(R1_all)
    R1             = R1_all(i_R1);
    R2_all         = linspace(R1/5,R1,5);
    
    sim_mean_case2 = [];
    sim_var_case2  = [];
    sol_case1      = [];
    sol_case2      = [];

    
    for i_R2 = 1:length(R2_all)
        R2        = R2_all(i_R2);
        R_2       = R2;
        P_case_2  = [];

        % Analytical
        fun_cx6 = @(x) sqrt((R2.^2-x.^2)./(R1.^2-x.^2)).*2.*x./(R1.^2); % Original formulation
        sol_case2 = [sol_case2, double(integral(fun_cx6,0,R2))];

        % Monte-Carlo Sampling
        for i_kk = 1 : number_of_chords
            while 1
                x = R1*rand();
                y = R1*rand();
                if x^2+y^2<=R1^2
                    midpoint = [x, y];
                    chord    = chord_from_midpoint(midpoint, R1);
                    if norm(midpoint) < R_2
                        % Compute the proportion
                        [x_1,y_1]   = deal(chord(1,1),chord(2,1));
                        [x_2,y_2]   = deal(chord(1,2),chord(2,2));
                        k_val       = k(x_1,y_1,x_2,y_2);
                        b_val       = b(x_1,y_1,x_2,y_2);
                        [xout,yout] = linecirc(k_val,b_val,0,0,R_2);
                        I_val       = norm(([xout(1),yout(1)]-[xout(2),yout(2)]));
                        L_val       = norm(([x_1,y_1]-[x_2,y_2]));
                        P_case_2    = [P_case_2, I_val / L_val];
                        break;
                        %%%%%
                    else
                        P_case_2    = [P_case_2, 0];
                        break;
                    end
                end
            end
        end

        sim_mean_case2 = [sim_mean_case2, mean(P_case_2)];
        sim_var_case2  = [sim_var_case2, std(P_case_2)];
    end

    h1   = plot(R2_all,sol_case2,'ko-','MarkerSize',14,'LineWidth',2);
    h2   = plot(R2_all,sim_mean_case2,'r.--','MarkerSize',16,'LineWidth',2);
    err = 0.08*normalize(sim_var_case2);
    h3   = errorbar(R2_all,sim_mean_case2,err,'r','LineStyle','none','LineWidth',1.5);
    
    %
    set(gca,'TickLabelInterpreter','latex');
    str1 = ['$R_c$'];
    xlabel(str1,'interpreter','latex');
    ylabel('$E[P_{UDM}]$','interpreter','latex');
    legend([h1,h2,h3],{'Eqn.$(7)$','Monte Carlo','$\pm 1\sigma$'},'location','southeast','fontsize',22,'interpreter','latex')
    
    % grid on;
    box on;
    % str2  = ['Case 2'];
    % title(str2,'interpreter','latex','FontSize',16);
    xlim([0,1.2*max(R2_all)]); ylim([-.1,1.15])
    set(gca,'YTick',[0:0.5:1])
    set(gca,'xTickLabel',num2str(get(gca,'xTick')','%.2f'))
    set(gca,'yTickLabel',num2str(get(gca,'yTick')','%.2f'))
    set(gca,'FontSize',28); 
end

%% Supporting functions
function chord = chord_from_midpoint(midpoint, radius)
    % Original Code for base angle computation  
    base_angle  = acos(midpoint * [radius, 0]' / (radius*norm(midpoint)));
    if sign(midpoint(2)) < 0
        base_angle = 2 * pi - base_angle;
    end
    
    chord_angle   = acos(norm(midpoint) / radius);
    a_angle       = base_angle + chord_angle;
    b_angle       = base_angle - chord_angle;
    chord         = [radius*cos(a_angle), radius*cos(b_angle); radius*sin(a_angle), radius*sin(b_angle)];
end

==> ridcov_atm2023/hh/Matlab-Code/Rid_circle_case_MC_result.m <==
clear all;
rng(1);

%% Assumption 1: random endpoint in a circle: check the proportion
number_of_chords = 10000;
P_val_2          = [];
P_val_3          = [];
k                = @(x_1,y_1,x_2,y_2) (y_2-y_1)/(x_2-x_1);
b                = @(x_1,y_1,x_2,y_2) (x_2*y_1 - x_1*y_2)/(x_2- x_1);
R_2              = 0.5;

for i = 1 : number_of_chords
    angles   = 2 * pi * [0, rand()];
%     angles   = 2 * pi * [rand(), rand()];
    chord    = [cos(angles(1)), cos(angles(2)); sin(angles(1)), sin(angles(2))];
    midpoint = [(cos(angles(1))+cos(angles(2)))/2,(sin(angles(1))+sin(angles(2)))/2];
    if norm(chord(:, 1) - chord(:, 2)) > sqrt(3)
%     if norm(midpoint) < R_2
        % Compute the proportion
        [x_1,y_1]   = deal(cos(angles(1)),sin(angles(1)));
        [x_2,y_2]   = deal(cos(angles(2)),sin(angles(2)));
        k_val       = k(x_1,y_1,x_2,y_2);
        b_val       = b(x_1,y_1,x_2,y_2);
        [xout,yout] = linecirc(k_val,b_val,0,0,R_2);
        I_val       = norm(([xout(1),yout(1)]-[xout(2),yout(2)]));
        L_val       = norm(([x_1,y_1]-[x_2,y_2]));
        P_val_2     = [P_val_2 , I_val / L_val];
        %%%%%
    else
        P_val_2     = [P_val_2 , 0];  
    end
end

%% Assumption 2: random midpoint in a circle: check the proportion
for i = 1 : number_of_chords
    radius   = sqrt(rand());
    angle    = 2 * pi * rand();
    midpoint = radius * [cos(angle), sin(angle)];
    chord    = chord_from_midpoint(midpoint, 1);
    if norm(midpoint) < R_2
        % Compute the proportion
        [x_1,y_1]   = deal(chord(1,1),chord(2,1));
        [x_2,y_2]   = deal(chord(1,2),chord(2,2));
        k_val       = k(x_1,y_1,x_2,y_2);
        b_val       = b(x_1,y_1,x_2,y_2);
        [xout,yout] = linecirc(k_val,b_val,0,0,R_2);
        I_val       = norm(([xout(1),yout(1)]-[xout(2),yout(2)]));
        L_val       = norm(([x_1,y_1]-[x_2,y_2]));
        P_val_3     = [P_val_3, I_val / L_val];
        %%%%%
    else
        P_val_3     = [P_val_3, 0];
    end
end

%%
figure(311);clf; 
set(gcf,'Position',[0 0 1000 600]);
subplot(1,2,1);hold on;
nbins = 25;
h     = histogram(P_val_2 ,nbins);
%
set(gca,'FontSize',18);
set(gca,'TickLabelInterpreter','latex');
xlabel('$P$','interpreter','latex'); 
ylabel('$N$','interpreter','latex'); 
grid on;box on;
title('$(a)$','interpreter','latex');
% str2  = ['$E[P]$=' num2str(mean(P_val_2 ))];
% text(0.21,0.9*max(h.Values),str2,'interpreter','latex','FontSize',16);
hline1 = line([mean(P_val_2 ),mean(P_val_2 )],[0,max(h.Values)],'color','red','linewidth',3);
legend(hline1,{'Mean'},'location','northeast','fontsize',20,'interpreter','latex')
ylim([0,number_of_chords]);

%%
subplot(1,2,2);hold on;
h     = histogram(P_val_3,nbins);
%
set(gca,'FontSize',18);
set(gca,'TickLabelInterpreter','latex');
xlabel('$P$','interpreter','latex'); 
ylabel('$N$','interpreter','latex'); 
grid on;box on;
title('$(b)$','interpreter','latex');
% str2  = ['$E[P]$=' num2str(mean(P_val_3))];
% text(0.21,0.9*max(h.Values),str2,'interpreter','latex','FontSize',16);
hline2 = line([mean(P_val_3),mean(P_val_3)],[0,max(h.Values)],'color','red','linewidth',3);
legend(hline2,{'Mean'},'location','northeast','fontsize',20,'interpreter','latex')
ylim([0,number_of_chords]);

%% Supporting functions
function chord = chord_from_midpoint(midpoint, radius)
    base_angle  = acos(midpoint * [1, 0]' / norm(midpoint));
    if sign(midpoint(2)) < 0
        base_angle = 2 * pi - base_angle;
    end
    chord_angle = acos(norm(midpoint) / radius);
    a_angle     = base_angle + chord_angle;
    b_angle     = base_angle - chord_angle;
    chord       = [cos(a_angle), cos(b_angle); sin(a_angle), sin(b_angle)];
end

function circle(radius, color)
    angles = 0 : 0.01 : 2 * pi;
    x      = radius * cos(angles);
    y      = radius * sin(angles);
    plot(x, y, 'color', color);
end

==> ridcov_atm2023/hh/Matlab-Code/Rid_comp_error.m <==
clear all;
close all;
clc
rng(88);


%%
R1_all           = [0.5,1,1.5,2,2.5];
color_select = {"#A2142F","#D95319","#EDB120","#77AC30","#0072BD"};

figure(12);
clf;
set(gcf,'Position',[0 0 1000 600]);
hold on; grid on; box on;
size_dim = 1000;
h_col = [];

for i_R1 = 1:length(R1_all)

    R1             = R1_all(i_R1);
    R2_all         = linspace(R1/size_dim,R1,size_dim);

    sol_case1      = [];
    sol_case2      = [];

    for i_R2 = 1:length(R2_all)
        R2        = R2_all(i_R2);
        R_2       = R2;

        % Computation functions
        fun_cx5   = @(x) (1./(4.*asin(R2./R1))).*sqrt( ...
            (2.*R2.^2-R1.^2.*(1+cos(x)))./ ...
            (2.*R1.^2-R1.^2.*(1+cos(x))) ...
            );
        fun_cx6 = @(x) sqrt((R2.^2-x.^2)./(R1.^2-x.^2)).*2.*x./(R1.^2); % Original formulation

        % Analytical: case 1
        [int_min, int_max] = deal(pi-2.*asin(R2./R1),pi+2.*asin(R2./R1));
        sol_case1 = [sol_case1, double((4.*asin(R2./R1)./(2.*pi))*integral(fun_cx5,int_min,int_max))];

        % Analytical: case 2
        sol_case2 = [sol_case2, double(integral(fun_cx6,0,R2))];

    end

    %     R2_boundary = 0.79*R1;
    %     fun_cx5   = @(x) (1./(4.*asin(R2_boundary./R1))).*sqrt( ...
    %             (2.*R2_boundary.^2-R1.^2.*(1+cos(x)))./ ...
    %             (2.*R1.^2-R1.^2.*(1+cos(x))) ...
    %             );
    %     fun_cx6 = @(x) sqrt((R2_boundary.^2-x.^2)./(R1.^2-x.^2)).*2.*x./(R1.^2); % Original formulation
    %
    %     [int_min_bd, int_max_bd] = deal(pi-2.*asin(R2_boundary./R1),pi+2.*asin(R2_boundary./R1));
    %     sol_bound = double((4.*asin(R2_boundary./R1)./(2.*pi))*integral(fun_cx5,int_min_bd,int_max_bd)) - double(integral(fun_cx6,0,R2_boundary));


    sol_output = sol_case1 - sol_case2;

    %% Find the point that \Delta turns into 0
%     sol_check  = sol_output;
%     sol_check(sol_check>0) = 0;
%     Idz = find(sol_check,1,'first')/size_dim

    %% Find the point that \Delta turns to the maximum value
%     sol_check  = sol_output;
%     [val_max, idz_max] = max(sol_check);
%     Idz = idz_max/size_dim

    %% Find the point that \Delta turns to the maximum value
    sol_check  = sol_output;
    [val_min, idz_min] = min(sol_check);
    Idz = idz_min/size_dim

    %% Plot figure
    h1 = plot3(R2_all/R1,ones(size(R2_all))*R1,sol_output,'-','linewidth',2,'Color',color_select{i_R1},'MarkerSize',10,'MarkerFaceColor',color_select{i_R1},'MarkerEdgeColor','black');
    size_m = length(R2_all)/2;
    % h2 = plot3(R2_all(size_m),R1,sol_output(size_m),'o','MarkerSize',10,'MarkerEdgeColor','black','MarkerFaceColor','red');
    % h3 = plot3(R2_boundary,R1,sol_bound,'o','MarkerSize',14,'MarkerEdgeColor','black','MarkerFaceColor','green');
    h_col(i_R1) = h1;
    plot3(0,R1,0,'o','linewidth',2,'Color',color_select{i_R1},'MarkerSize',10,'MarkerFaceColor',color_select{i_R1},'MarkerEdgeColor','black');
    plot3(1,R1,0,'o','linewidth',2,'Color',color_select{i_R1},'MarkerSize',10,'MarkerFaceColor',color_select{i_R1},'MarkerEdgeColor','black');
end



% Plot a surface
% [x,y]=meshgrid(0:0.1:2.5);
% z=zeros(size(x));
% Face1 = mesh(x,y,z);
% Face1.EdgeColor = 'none';
% Face1.FaceColor = 'blue';
% Face1.FaceAlpha = 0.25;

xlabel('$\frac{R_c}{R_e}$','interpreter','latex');
ylabel('$R_e$','interpreter','latex');
zlabel('$\Delta E[P]$','interpreter','latex');
set(gca,'TickLabelInterpreter','latex');
yticklabels({'0.5','1.0','1.5','2.00','2.5'})

% set(gca,'xTickLabel',num2str(get(gca,'xTick')','%.1f'))
% set(gca,'yTickLabel',num2str(get(gca,'yTick')','%.1f'))
% set(gca,'yTickLabel',num2str([0,0.5,1.0,1.5,2.0,2.5]','%.1f'))
% set(gca,'zTickLabel',num2str([-0.5:0.1:.5]','%.1f'))
% set(gca,'zTickLabel',[])

view(45,14)
% legend([h1,h2,h3,Face1],{'$\Delta E[P]$','$R_c = 0.50 R_e$','$R_c = 0.79 R_e$','$\Delta E[P]=0$'},'location','northeast','fontsize',20,'interpreter','latex')

xlim([0,1.01]); ylim([0.4,2.6]);zlim([1.05*min(sol_output),1.6*max(sol_output)])
set(gca,'FontSize',20);
legend([h_col],{'$R_e = 0.5$','$R_e = 1.0$','$R_e = 1.5$','$R_e = 2.0$','$R_e = 2.5$'},'location','northeast','fontsize',18,'interpreter','latex','orientation','horizontal')

% axis equal

==> ridcov_atm2023/hh/Matlab-Code/Rid_coverage_circle_case.m <==
function Rid_coverage_circle_case(fig_id)
% clear all;
% close all;clc;

%%
[wid, len] = deal(2,2);
global x0 y0 r R1 R2
[x0, y0, r] = deal(0,0, 0.5);
[R1, R2] = deal(1, 0.5);

%%
figure(fig_id); 
set(gcf,'Position',[0 0 1000 1200]);
% clf;
subplot(1,2,1);
hold on; box on;


h1 = circle(x0, y0, R1,'black','--');
hline1 = line(NaN,NaN,'LineWidth',2,'LineStyle','--','Color','black');
h2 = circle(x0, y0, R2,'black','-');
hline2 = line(NaN,NaN,'LineWidth',2,'LineStyle','-','Color','black');

%% Generate a trajectory
rng(1); test = 0;
while test==0
    radius = rand();
    angle = 2 * pi * rand();
    midpoint = radius * [cos(angle), sin(angle)];
    chord = chord_from_midpoint(midpoint, 1);
    if radius < 1 / 2
        % Compute the proportion
        [x_1,y_1] = deal(chord(1,1),chord(2,1));
        [x_2,y_2] = deal(chord(1,2),chord(2,2));
        k = @(x_1,y_1,x_2,y_2) (y_2-y_1)/(x_2-x_1);
        k_val = k(x_1,y_1,x_2,y_2);
        b = @(x_1,y_1,x_2,y_2) (x_2*y_1 - x_1*y_2)/(x_2- x_1);
        b_val = b(x_1,y_1,x_2,y_2);
        [xout,yout] = linecirc(k_val,b_val,0,0,1/2);
        I_val = norm(([xout(1),yout(1)]-[xout(2),yout(2)]));
        L_val = norm(([x_1,y_1]-[x_2,y_2]));
        P_val = I_val / L_val;
        %%%%%
        test = 1;
        color1 = '#77AC30';
        color2 = '#EDB120';
        h3 = plot(chord(1, :), chord(2, :), 'color', color1, 'linewidth',2);
        h4 = plot([xout(1),xout(2)], [yout(1),yout(2)], 'color', color2, 'linewidth',6);
    end
end

%%
set(gcf,'Position',[0 0 1000 1000]);
xlabel('$x$','interpreter','latex'); 
ylabel('$y$','interpreter','latex'); 
set(gca,'TickLabelInterpreter','latex')

xlim([-1.1,1.1]);ylim([-1.1,1.1]);
% xlim([-1.1,1.1]);ylim([-1.1,1.1]);
% axis equal

% title('$\bigcirc$: RID Coverage','interpreter','latex');

title('$(a)$','interpreter','latex');
ky = 0.2;
kx = 0.1;
text(chord(1, 2)-kx,chord(2, 2)-ky,'$A$','interpreter','latex','FontSize',28);
text(chord(1, 1)-kx,chord(2, 1)-ky,'$B$','interpreter','latex','FontSize',28);
text(xout(1)-kx,yout(1)-ky,'$C$','interpreter','latex','FontSize',28);
text(xout(2)-kx,yout(2)-ky,'$D$','interpreter','latex','FontSize',28);
text(0+0.02,0+0.1,'$O$','interpreter','latex','FontSize',28);
text(mean(chord(1, :))-kx,mean(chord(2, :))-ky,'$M$','interpreter','latex','FontSize',28);

line([0,chord(1,1)],[0,chord(2,1)],'LineWidth',2,'LineStyle','--','Color','black');
line([0,xout(2)],[0,yout(2)],'LineWidth',2,'LineStyle','--','Color','black');
line([0,mean(chord(1,:))],[0,mean(chord(2,:))],'LineWidth',2,'LineStyle','--','Color','black');

plot(chord(1, 2),chord(2, 2),'k.','markersize',20)
plot(xout(1),yout(1),'k.','markersize',20)
plot(xout(2),yout(2),'k.','markersize',20)
plot(0,0,'k.','markersize',25)


plot(mean(chord(1, :)),mean(chord(2, :)),'k.','markersize',20)
h5 = plot(chord(1, 1),chord(2, 1),'k.','markersize',20);
set(gca,'FontSize',32)
legend([h3,h4,hline1,hline2],{'$L$','$L_{p}$','$B_e$','$D_c$'},'location','southoutside','fontsize',34,'interpreter','latex','NumColumns',2)
set(gca,'YTick',[-1:0.5:1])
set(gca,'xTickLabel',num2str(get(gca,'xTick')','%.2f'))
set(gca,'yTickLabel',num2str(get(gca,'yTick')','%.2f'))

%%
function h1 = circle(x,y,r,color,linestyle)
% Plot circle
h1 = rectangle('Position',[x-r,y-r,2*r,2*r],'Curvature',[1,1],'linewidth',1, 'EdgeColor',color,'LineStyle',linestyle);axis equal;
end


function chord = chord_from_midpoint(midpoint, radius)
    base_angle = acos(midpoint * [1, 0]' / norm(midpoint)); % ab = |a||b|cos(theta)
    if sign(midpoint(2)) < 0
        base_angle = 2 * pi - base_angle;
    end
    chord_angle = acos(norm(midpoint) / radius);
    a_angle = base_angle + chord_angle;
    b_angle = base_angle - chord_angle;
    chord = [cos(a_angle), cos(b_angle); sin(a_angle), sin(b_angle)];
end

end

==> ridcov_atm2023/hh/Matlab-Code/Rid_figure1_shrink.m <==
clear all;close all;clc;

fig_id = 1;
Rid_coverage_circle_case(fig_id);
Rid_case1_alpha0(fig_id);

==> ridcov_atm2023/hh/Matlab-Code/Rid_fixed_OD.m <==
clear, clc, 
% close all

rng(100);
ver_num = 5;
col = ver_num^2; % sample time

% generate a set of angles based on case 1
angles = 2*pi*rand(1, ver_num);

global x0 y0 R1 R2 x1_list y1_list
[x0, y0] = deal(0,0);
[R1, R2] = deal(1, 0.5);
color1 = '#77AC30'; % Green
color2 = '#EDB120'; % Yellow
color3 = '#0088FF'; % Blue
x1_list = cos(angles(1,:));
y1_list = sin(angles(1,:));

figure(1);clf;hold on;box on;
plot(x1_list, y1_list,'k.','markersize',20)
xlim([-1.2,1.2]);
ylim([-1.2,1.2]);
h1 = circle(x0, y0, R1,'black','--');
hline1 = line(NaN,NaN,'LineWidth',2,'LineStyle','--','Color','black');
h2 = circle(x0, y0, R2,'black','-');
hline2 = line(NaN,NaN,'LineWidth',2,'LineStyle','-','Color','black');
xlabel('$x$','interpreter','latex'); 
ylabel('$y$','interpreter','latex'); 
set(gca,'TickLabelInterpreter','latex')
set(gca,'FontSize',12)
xlim([-1.1,1.1]);ylim([-1.1,1.1]);
axis equal
for i_text = 1:ver_num
    str2 = num2str(i_text);
    text(x1_list(i_text)-0.1,y1_list(i_text),str2,'interpreter','latex','FontSize',18,'FontWeight','bold');
end
Adj = ones([ver_num,ver_num]);
G_adj = digraph(Adj,'omitselfloops');

p = plot(G_adj,'-b','NodeLabel',{});
p.XData = x1_list;
p.YData = y1_list;
LWidths1 = 1;
p.LineWidth = LWidths1;
p.Marker = 'o';
p.NodeColor = 'r';
p.EdgeAlpha = 1;
p.MarkerSize = 5;

%%
lin = sum(1:ver_num-1);
% samples = unifrnd(0,1,lin,col); % for symmetry
samples = unifrnd(0,1,2*lin,col);
samples_dt = samples(1:lin,:);
samples_ut = samples(lin+1:end,:);

for i = 1: lin
    for j = 1:col
        if samples_dt(i,j)>=0.5 samples_dt(i,j)=1;
        else samples_dt(i,j)=0; end

        if samples_ut(i,j)>=0.5 samples_ut(i,j)=1;
        else samples_ut(i,j)=0; end
    end
end

A_s = adj_gen(samples_dt, samples_ut, ver_num);


%% Generate proportion table based on each ver's combination 
P_table = proportion_table(ver_num)

%%
figure(2);clf;
set(gcf,'Position',[0 0 900 900]);
ins_com = zeros(1,col);
for i = 1:col
    subplot(sqrt(col),sqrt(col),i);
    hold on;box on;
    h1 = circle(x0, y0, R1,'black','--');
    hline1 = line(NaN,NaN,'LineWidth',2,'LineStyle','--','Color','black');
    h2 = circle(x0, y0, R2,'black','-');
    hline2 = line(NaN,NaN,'LineWidth',2,'LineStyle','-','Color','black');
    %
    Adj = A_s{i};
    G_adj = digraph(Adj,'omitselfloops');
   
    % p = plot(G_adj,'-b');
    p = plot(G_adj,'-b','NodeLabel',{});
    p.XData = x1_list;
    p.YData = y1_list;
    LWidths1 = 1;
    p.LineWidth = LWidths1;
    p.Marker = 'o';
    p.NodeColor = 'r';
    p.EdgeAlpha = 1;
    p.MarkerSize = 5;

    % Given Adj, compute proportion mean
    ins_table = Adj.*P_table;
    [A_row, A_col] = size(Adj);
    ins_com(i) = sum(ins_table, 'all')/(A_row*A_col);
    set(gca,'xtick',[],'xticklabel',[]);
    set(gca,'ytick',[],'yticklabel',[]);
    axis equal
end

%%
tabulate(ins_com(:))


%% Generate symmetrical matrix
function A_s = adj_gen_sym(samples,ver_num)
[l,c] = size(samples);    
A_s = {1,c};
for i=1:c
    tri_val = samples(:,i);
    ind = find(tril(ones(ver_num,ver_num),-1));
    LT = zeros(ver_num);
    LT(ind) = tri_val;
    A_s{i} = LT + LT' + eye(ver_num);
end
end

function A_s = adj_gen(samples_depart,samples_arrival,ver_num)
[l,c] = size(samples_depart);    
A_s = {1,c};
for i=1:c
    tri_val_dt = samples_depart(:,i);
    tri_val_ut = samples_arrival(:,i);
    ind = find(tril(ones(ver_num,ver_num),-1));
    LT = zeros(ver_num);
    UT = zeros(ver_num);
    LT(ind) = tri_val_dt;
    UT(ind) = tri_val_ut;
    A_s{i} = LT + UT';
end
end

function P_table = proportion_table(ver_num)
    global x1_list y1_list
    ind = find(tril(ones(ver_num,ver_num),-1)); % Upper triangle
    row = ceil(ind/ver_num);
    col = mod(ind,ver_num);
    col(col==0) = ver_num;
    P_table = zeros(ver_num,ver_num);

    for ind_x = 1:length(row)
        [x_1, y_1] = deal(x1_list(row(ind_x)), y1_list(row(ind_x)));
        [x_2, y_2] = deal(x1_list(col(ind_x)), y1_list(col(ind_x)));
        P_table(row(ind_x),col(ind_x)) = check_proportion([x_1, y_1], [x_2, y_2]);
    end

    P_table = P_table + P_table';
end


function val = check_proportion(pos1,pos2)
    global R2 
    [x_1,y_1]   = deal(pos1(1),pos1(2));
    [x_2,y_2]   = deal(pos2(1),pos2(2));
    k = @(x_1,y_1,x_2,y_2) (y_2-y_1)/(x_2-x_1);
    b = @(x_1,y_1,x_2,y_2) (x_2*y_1 - x_1*y_2)/(x_2- x_1);
    if norm([(x_1+x_2)/2,(y_1+y_2)/2]) < R2
        k_val       = k(x_1,y_1,x_2,y_2);
        b_val       = b(x_1,y_1,x_2,y_2);
        [xout,yout] = linecirc(k_val,b_val,0,0,R2);
        I_val       = norm(([xout(1),yout(1)]-[xout(2),yout(2)]));
        L_val       = norm(([x_1,y_1]-[x_2,y_2]));
        val         = I_val / L_val;
    else
        val = 0;
    end
end


function h1 = circle(x,y,r,color,linestyle)
% Plot circle
h1 = rectangle('Position',[x-r,y-r,2*r,2*r],'Curvature',[1,1],'linewidth',0.8, 'EdgeColor',color,'LineStyle',linestyle);axis equal;
end

